Max-log APP Detection for Non-bijective Symbol Constellations

A posteriori probability (APP) and max-log APP detection is widely used in soft-input soft-output detection. In contrast to bijective modulation schemes, there are important differences when applying these algorithms to non-bijective symbol constellations. In this letter the main differences are highlighted.

==> pic/CreateTexDat.m <==
function [] = CreateTexDat(filename, varargin)

% % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % %
%
% [] = CreateTexDat(filename, varname_1, datavec_1, varname_2, datavec_2,
%                       ...)
%
%       The function CreateTexDat creates a table of the given datavectors
%       and finally saves it into a dat-file.
%
%       Input:
%               filename:   Filename that is used for saving the table. If
%                           a file with similar name already exist, the 
%                           file will be overwritten!
%               varname_n:  Variablename of the datavector n in the table.
%               datavec_n:  Vector with the data for variable n.
%
% mard ~ 30.10.2013
% % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % %

space   = '    ';                           % placeholder between the columns

%% open the file
file    = fopen([filename '.dat'], 'w');    % overwrites existing file!

%% write the table top
for index = 1 : 2 : length(varargin)
    fprintf(file, char(varargin(index)));
    fprintf(file, space);
end

%% write the data
for index1 = 1 : length(varargin{2})
    
  fprintf(file, '\r\n');                    % newline
  for index2 = 2 : 2 : length(varargin)
      % values from data-vectors
      fprintf(file, '%12.9f', varargin{index2}(index1));
      fprintf(file, space);
  end
end

%% close the file
fclose(file);

